Optimal discrimination between real and complex quantum theories

We find the minimal number of settings to test quantum theory based on real numbers, assuming separability of the sources, modifying the recent proposal [M.-O. Renou et al., Nature 600, 625 (2021)]. The test needs only three settings for observers $A$ and $C$, but the ratio of complex to real maximum is smaller than in the existing proposal. We also found that two settings and two outcomes for both observes are insufficient.

==> anc/Bell3x3.m <==
function B=Bell3x3(e11,e12,e13,e21,e22,e23,e31,e32,e33)
%generates the Bell functional (in notation B(x,b,z)) for the conditioned
%3CHSH inequality disp((dubbed $\mathscr{T}(P) in the article)

%first, generate all correlators

for x=1:3
    for z=1:3
        E{x,z}=(2*ket(x+1,4)-ket(1,4))*(2*bra(z+1,4)-bra(1,4));
        %JB&AB 7->4
    end
end
%next, generate (JB&AB) Bell3x3
B=zeros(4,4,4);
for b=1:4
    %JB&AB detailed Bell3x3 parameter for each b
    if b==4
        B(:,b,:)=(e11*E{1,1}+e12*E{1,2}+e13*E{1,3})+(e21*E{2,1}+e22*E{2,2}+e23*E{2,3})+(e31*E{3,1}+e32*E{3,2}+e33*E{3,3});
    elseif b==1
        B(:,b,:)=(e11*E{1,1}+e12*E{1,2}+e13*E{1,3})-(e21*E{2,1}+e22*E{2,2}+e23*E{2,3})-(e31*E{3,1}+e32*E{3,2}+e33*E{3,3});
    elseif b==2
        B(:,b,:)=-(e11*E{1,1}+e12*E{1,2}+e13*E{1,3})+(e21*E{2,1}+e22*E{2,2}+e23*E{2,3})-(e31*E{3,1}+e32*E{3,2}+e33*E{3,3});
    elseif b==3
        B(:,b,:)=-(e11*E{1,1}+e12*E{1,2}+e13*E{1,3})-(e21*E{2,1}+e22*E{2,2}+e23*E{2,3})+(e31*E{3,1}+e32*E{3,2}+e33*E{3,3});
    end
end


end

==> anc/Bell3x4.m <==
function B=Bell3x4(aa,bb,cc)
%generates the Bell functional (in notation B(x,b,z)) for the conditioned
%3CHSH inequality disp((dubbed $\mathscr{T}(P) in the article)

%first, generate all correlators
qq=-sqrt(3)*(aa*bb+bb*cc+cc*aa);
for x=1:3
    for z=1:4
        E{x,z}=(2*ket(x+1,4)-ket(1,4))*(2*bra(z+1,5)-bra(1,5));
        %JB&AB 7->5
    end
end

%next, generate (JB&AB) Bell3x4
B=zeros(4,4,5);
for b=1:4
    %JB&AB detailed Bell3x4 parameter for each b
    if b==4
        B(:,b,:)=(aa*E{1,1}+bb*E{1,2}+cc*E{1,3}+qq*E{1,4})+(cc*E{2,1}+aa*E{2,2}+bb*E{2,3}+qq*E{2,4})+(bb*E{3,1}+cc*E{3,2}+aa*E{3,3}+qq*E{3,4});
    elseif b==1
        B(:,b,:)=(aa*E{1,1}+bb*E{1,2}+cc*E{1,3}+qq*E{1,4})-(cc*E{2,1}+aa*E{2,2}+bb*E{2,3}+qq*E{2,4})-(bb*E{3,1}+cc*E{3,2}+aa*E{3,3}+qq*E{3,4});
    elseif b==2
        B(:,b,:)=-(aa*E{1,1}+bb*E{1,2}+cc*E{1,3}+qq*E{1,4})+(cc*E{2,1}+aa*E{2,2}+bb*E{2,3}+qq*E{2,4})-(bb*E{3,1}+cc*E{3,2}+aa*E{3,3}+qq*E{3,4});
    elseif b==3
        B(:,b,:)=-(aa*E{1,1}+bb*E{1,2}+cc*E{1,3}+qq*E{1,4})-(cc*E{2,1}+aa*E{2,2}+bb*E{2,3}+qq*E{2,4})+(bb*E{3,1}+cc*E{3,2}+aa*E{3,3}+qq*E{3,4});
    end
end


end

==> anc/Ope.m <==
classdef Ope
    %class for projector operators
    
    properties
        setting=-1
        %if equal to 1, the operator represents the identity
        id=0
        %if equal to 1, the operator represents a projector
        meas =0
    end
    
    methods
        function ope = Ope(tipo)
            if tipo>0
                %measurement operator
                
                ope.setting=tipo;                
                ope.meas=1;
            else
                %identity operator
                ope.id =1;
            end
            
        end
    function cadena = text(ope)
        %subroutine that links every operator to a string
        if ope.id
            cadena='1';
        else
            cadena="E_{"+ num2str(ope.setting)+"}";
            
        end
        
    end
    
    function disp(ope)
        %function to display an operator
        disp(text(ope));
        
    end
    function bol = eq(ope1, ope2)
        %determine if two operators are the same
        bol =0;
        if (ope1.meas == ope2.meas) && (ope1.id == ope2.id) && (ope1.setting == ope2.setting)
           bol =1; 
        end
        bol = logical(bol);
    end
        
        
    end
    
end



==> anc/README.txt <==
JB&AB: The original code is taken from Supplemental Material of the paper
M.-O. Renou, D. Trillo, M. Weilenmann, Le Phuc Thinh,
A. Tavakoli, Nicolas Gisin, A. Acin and M. Navascues,
Quantum theory based on real numbers can
be experimentally falsified, Nature 600,  625 (2021)
https://www.nature.com/articles/s41586-021-04160-4
https://static-content.springer.com/esm/art%3A10.1038%2Fs41586-021-04160-4/MediaObjects/41586_2021_4160_MOESM2_ESM.zip

We marked every change by  JB&AB.

This folder contains the MATLAB files required to run the semidefinite
program that finds the maximum F_r.

Requirements: the user must have installed the MATLAB package YALMIP

https://yalmip.github.io/

and the semidefinite programming solver Mosek.

https://www.mosek.com/

To prove the theorem, please copy the files into a folder, open it with MATLAB and type:

prove_theorem3x3

or

prove_theorem3x4

The program will output the n_A=n_C=2 SDP relaxation described in the paper.

The program took about a minute to output the solution in a laptop with 16GB RAM. 




==> anc/Seq.m <==
classdef Seq
    %class for operator monomials of non-commutative projector variables
    
    properties
        %list of operators. The associated monomial is
        %ops(1)ops(2)...ops(length(ops))
        ops
        
    end
    
    methods
        function seq =Seq(ops)
            %class constructor
            seq.ops = ops;
            
        end
        
        function seq2=ope_multiply(seq, ope)
            %multiply sequence seq by operator ope on the right
            ops = seq.ops;
            
            L = length(ops);
            
            
            if ops(L).meas && ope.meas
                if ops(L).setting == ope.setting
                    %if the settings of the last operator of the list and the new 
                    %operator are the same, the sequence doesn't change
                    seq2=seq;
                else
                    %if they are different, add new operator to the
                    %sequence list
                    ops(L+1)=ope;
                    seq2= Seq(ops);
                end
            elseif ops(L).id
                %if the last element equals the identity, then L=1 and
                %seq2=ope
                seq2=Seq([ope]);
            else
                %if not, then ope is the identity, so the sequence stays
                %the same
                seq2=seq;
                
            end
            
        end
        
        function final=mtimes(seq1, seq2)
            %product of two operator monomials
            ops2 = seq2.ops;
            final = seq1;
            for k =1:length(ops2)
                ope = ops2(k);
                final = ope_multiply(final, ope);
                
            end
        
        end
        
        function seq_ad=adjoint(seq)
            %adjoint of a monomial
            ops = seq.ops;
            %invert sequence
            ops = ops(length(ops):-1:1);
            %return new sequence
            seq_ad=Seq(ops);
            
        end
        function disp(seq)
           %display a monomial
           cadena = "";
           %for k = 1:length(seq.ops)
           %    cadena = cadena+ text(seq.ops(k));
           %end
           seq.ops
           %disp(cadena);
        end
        
        function bol = eq(seq1, seq2)
            %determine if two monomials are the same            
            if (length(seq1.ops)==length(seq2.ops))
                bol =1;
                for k =1:length(seq1.ops)
                    bol = and(bol, seq1.ops(k)==seq2.ops(k));
                end
            else
                bol =0;
            end
            bol = logical(bol);
        end
        
    end
    
    methods(Static)
        function seq=id
            %generates the identity monomial
            seq= Seq(Ope(0));
        end
        function seq=meas(setting)
            %generates the monomial corresponding to a single projection
            %operator E_setting
            seq= Seq([Ope(setting)]);
        end
    
    end
    
end



==> anc/allNumbers.m <==
function vecto = allNumbers(num, d)
%given a list of integers d = [d_1,...,d_n] and a number num between 1 and prod(d), it
%returns the vector [s_1, ..., s_n] with 1<=s_j<=d_j.
%useful to eliminate nested loops
vecto = [];
num2 = num -1;

for k=1:length(d)
    %remainder of division by d(k)
    remain = mod(num2, d(k));
    %update vecto
    vecto = [vecto, remain + 1];
    %update number
    num2 = (num2-remain)/d(k);
    
    
end

==> anc/all_seq.m <==
function list_seq=all_seq(n, num_settings)
%generates a vector with all operator monomials of length n or lower of the
%projector variables E_1,...,E_num_settings

list_seq1 = [Seq.id];
for setting=1:num_settings
    list_seq1=[list_seq1, Seq.meas(setting)];
end



if n==1
   list_seq=list_seq1;
else
    list_minus_1=all_seq(n-1, num_settings);
    list_seq =[];
    for ope1=list_seq1
        for ope2=list_minus_1
            ope12=ope1*ope2;
            list_seq=[list_seq, ope12];
            
        end
    end
    %list_seq=sort(list_seq);
    %remove duplicate operators
    list_seq=remove_duplicates(list_seq);
    
    
end

end

==> anc/bra.m <==
function v= bra(k,d)
%builds the kth bra in the computaitonal basis in R^d
v=ket(k,d)';



end



==> anc/cifra.m <==
function dig=cifra(num,k,b)
%given a number, it returns its kth digit in base b

aux=num;

for j=1:k
    dig=mod(aux,b);
    
    aux=(aux-dig)/b;
end


end


==> anc/gen_PPT_const3x3.m <==
function C_PPT=gen_PPT_const3x3(const_mom,nA,nC)
%given the matrix of moment constraints const_mom, it generates a matrix PPT such
%that x*PPT==0 implies that x*const_mom is self-PT

%number of variables
L=size(const_mom,1);

%dimensions of Alice's and Bob's subsystems (within the moment matrix)
mA=length(all_seq(nA, 3));
mC=length(all_seq(nC, 3)); %JB&AB 6->3

%total size of moment matrix
m= mA*mC;

%list of rows that have already been accounted for
discarded=[];
C_PPT=[];
disp("Computing self-PT constraints for nA="+num2str(nA)+", nC="+num2str(nC)+".");
   
for k=1:L
   tic;
   if not(ismember(k, discarded))
        %choose a row, make it a matrix, partially transpose it and
        %transform it again into a row
        component=reshape(const_mom(k,:), m,m);
        component_PT=reshape(partialTranspose(component,[1],[mA,mC]),1,m^2);
        %find location of new row in const_mom
        %we exploit the fact that all the rows have orthogonal supports:
        %this means that all rows are orthogonal to component_PT except the
        %one that is identical to it
        loc=find(const_mom*component_PT');

        if not(loc==k)
            %add loc to list of discarded
            discarded=[discarded;loc];
            %create constraint that equals the variables multiplying
            %reshape(const_mom(k,:),m,m) and reshape(const_mom(loc,:),m,m)
            v= ket(loc,L)-ket(k,L);
            %add constraint to constraint list
            C_PPT=[C_PPT,v];
        end
   end
   %progress report
   if mod(k,10)==0
        clc;
        duration=toc*(L-k);
        disp("Computing self-PT constraints for nA="+num2str(nA)+", nC="+num2str(nC)+".");
        disp("Estimated time to finish: "+num2str(duration)+" seconds.");
   end
   
   
end
            
clc;
disp("Task complete.");
            

end



==> anc/gen_PPT_const3x4.m <==
function C_PPT=gen_PPT_const3x4(const_mom,nA,nC)
%given the matrix of moment constraints const_mom, it generates a matrix PPT such
%that x*PPT==0 implies that x*const_mom is self-PT

%number of variables
L=size(const_mom,1);

%dimensions of Alice's and Bob's subsystems (within the moment matrix)
mA=length(all_seq(nA, 3));
mC=length(all_seq(nC, 4)); %JB&AB 6->4

%total size of moment matrix
m= mA*mC;

%list of rows that have already been accounted for
discarded=[];
C_PPT=[];
disp("Computing self-PT constraints for nA="+num2str(nA)+", nC="+num2str(nC)+".");
   
for k=1:L
   tic;
   if not(ismember(k, discarded))
        %choose a row, make it a matrix, partially transpose it and
        %transform it again into a row
        component=reshape(const_mom(k,:), m,m);
        component_PT=reshape(partialTranspose(component,[1],[mA,mC]),1,m^2);
        %find location of new row in const_mom
        %we exploit the fact that all the rows have orthogonal supports:
        %this means that all rows are orthogonal to component_PT except the
        %one that is identical to it
        loc=find(const_mom*component_PT');

        if not(loc==k)
            %add loc to list of discarded
            discarded=[discarded;loc];
            %create constraint that equals the variables multiplying
            %reshape(const_mom(k,:),m,m) and reshape(const_mom(loc,:),m,m)
            v= ket(loc,L)-ket(k,L);
            %add constraint to constraint list
            C_PPT=[C_PPT,v];
        end
   end
   %progress report
   if mod(k,10)==0
        clc;
        duration=toc*(L-k);
        disp("Computing self-PT constraints for nA="+num2str(nA)+", nC="+num2str(nC)+".");
        disp("Estimated time to finish: "+num2str(duration)+" seconds.");
   end
   
   
end
            
clc;
disp("Task complete.");
            

end



==> anc/gen_const_moment3x3.m <==
function C_mom=gen_const_moment3x3(nA, nC)
%generates a matrix C_mom such that reshape(x*C_mom,mA*mC,mA*mC) is a
%moment matrix, with mA, mC respectively being the number of monomials of 
%degree mA and mC of the algebras with generators E_1,...,E_3 and
%E_1,...,E_3 JB&AB


%first, generate lists with all momenta from Alice and Bob
list_A=all_seq(2*nA, 3);
L_A=length(list_A);
list_C=all_seq(2*nC, 3); %JB&AB 6->3
L_C=length(list_C);
seqa=all_seq(nA, 3);
seqc=all_seq(nC, 3);
%size of each system in the moment matrix
mA=length(seqa);
mC=length(seqc); %JB&AB 6->3


%matrix of constraints
C_mom=sparse(L_A*L_C,(mA*mC)^2);
disp("Computing moment matrix constraints for nA="+num2str(nA)+", nC="+num2str(nC)+".");
mat_C = sparse(mC,mC);
for kC=1:L_C
    disp("Rows of Charlie's completed: "+num2str(kC-1)+"/"+num2str(L_C)+".");
    tic;
    %Charlie's N matrix for operator opeC
    opeC=list_C(kC);   
    for k1=1:mC
        for k2=1:mC
            ope1=seqc(k1);
            ope2=seqc(k2);
            if (opeC==(ope1*adjoint(ope2)))
                mat_C(k2,k1)=kC;
            end
        end
    end
end
%JB&AB matrices for A and C are identical
mat_A = mat_C;
for k1a=1:mA
    for k2a=1:mA
        for k1c=1:mC
            for k2c=1:mC
                ka=mat_A(k2a,k1a);
                kc=mat_C(k2c,k1c);
                C_mom((ka-1)*L_C+kc,((k1a-1)*mC+k1c-1)*mA*mC+(k2a-1)*mC+k2c)=1;
                C_mom((ka-1)*L_C+kc,((k2a-1)*mC+k2c-1)*mA*mC+(k1a-1)*mC+k1c)=1;
            end
        end
    end
end
%we eliminate repeated rows. Those exist because we did a symmetrization
%step
C_mom=unique(C_mom,'rows');
%C_momo
clc;
%disp("Task complete.");
    

end

==> anc/gen_const_moment3x4.m <==
function C_mom=gen_const_moment3x4(nA, nC)
%generates a matrix C_mom such that reshape(x*C_mom,mA*mC,mA*mC) is a
%moment matrix, with mA, mC respectively being the number of monomials of 
%degree mA and mC of the algebras with generators E_1,...,E_3 and
%E_1,...,E_4 JB&AB


%first, generate lists with all momenta from Alice and Bob
list_A=all_seq(2*nA, 3);
L_A=length(list_A);
list_C=all_seq(2*nC, 4); %JB&AB 6->4
L_C=length(list_C);
seqa=all_seq(nA, 3);
seqc=all_seq(nC, 4);
%size of each system in the moment matrix
mA=length(seqa);
mC=length(seqc); %JB&AB 6->4


%matrix of constraints
C_mom=sparse(L_A*L_C,(mA*mC)^2);
mat_C = sparse(mC,mC);
for kC=1:L_C
    disp("Rows of Charlie's completed: "+num2str(kC-1)+"/"+num2str(L_C)+".");
    tic;
    %Charlie's N matrix for operator opeC
    opeC=list_C(kC);   
    for k1=1:mC
        for k2=1:mC
            ope1=seqc(k1);
            ope2=seqc(k2);
            if (opeC==(ope1*adjoint(ope2)))
                mat_C(k2,k1)=kC;
            end
        end
    end
end
%JB&AB replaced the next part with a fater code
mat_A = sparse(mA,mA);
for kA=1:L_A
    disp("Rows of Alice's completed: "+num2str(kA-1)+"/"+num2str(L_A)+".");
    tic;
    %Alice's N matrix for operator opeC
    opeA=list_A(kA);   
    for k1=1:mA
        for k2=1:mA
            ope1=seqa(k1);
            ope2=seqa(k2);
            if (opeA==(ope1*adjoint(ope2)))
                mat_A(k2,k1)=kA;
            end
        end
    end
end
for k1a=1:mA
    for k2a=1:mA
        for k1c=1:mC
            for k2c=1:mC
                ka=mat_A(k2a,k1a);
                kc=mat_C(k2c,k1c);
                C_mom((ka-1)*L_C+kc,((k1a-1)*mC+k1c-1)*mA*mC+(k2a-1)*mC+k2c)=1;
                C_mom((ka-1)*L_C+kc,((k2a-1)*mC+k2c-1)*mA*mC+(k1a-1)*mC+k1c)=1;
            end
        end
    end
end
%we eliminate repeated rows. Those exist because we did a symmetrization
%step
C_mom=unique(C_mom,'rows');
%C_momo
clc;
%disp("Task complete.");
    

end

==> anc/gen_mat.m <==
function M=gen_mat(seq, n, num_settings)
%given an operator monomial seq, it generates a matrix M, with rows and 
%columns labeled by the monomials of degree n or lower of a unital 
%*-algebra with projection generators E_1,...,E_{num_settings}, such that 
%M_{a,a'}=\delta_{a'a^\dagger, seq}

%generate a list of all operator monomials of degree n or lower
list_seq=all_seq(n, num_settings);
L= length(list_seq);
M= sparse(L,L);
for k1=1:L
    for k2=1:L
        ope1=list_seq(k1);
        ope2=list_seq(k2);
        if (seq==(ope1*adjoint(ope2)))
            M(k2,k1)=1;
        end
    end
end
            
            



end


==> anc/ket.m <==
function v= ket(k,d)
%builds the kth vector in teh computaitonal basis in R^d
v=sparse(d,1);
v(k)=1;



end



==> anc/optim_real3x3.m <==
function sol=optim_real3x3(Bell, nA, nC, const_mom, const_PPT)
%maximizes the violation of a tripartite Bell inequality, under the assumption that
%the second party has just one measurement setting, and that the three
%parties are in the SWAP correlation scenario, with real states and
%measurements

%const_mom is a matrix such that reshape(x*const_mom,mA*mC,mA*mC) is in the
%span of moment matrices of size m_A\times m_C, with
list_A=all_seq(nA, 3);
list_C=all_seq(nC, 3); %JB&AB  6->3
mA=length(list_A);
mC=length(list_C);

%we assume that Alice (Charlie) has three (four) dichotomic measurements.
%Bob has a four-outcome measurement b=1,2,3,4.

%nA, nC denote the order or the NPA relaxation on Alice's and Charlie's
%systems

%notation of Bell functional: B(x+1, b,z+1) is the coefficient that goes
%with operator E_{0|x}F_{b}G_{0|y}. E_{0|0}=F_{0|0}=1

%number of variables in each moment matrix
L=size(const_mom,1);
const =[];
for b=1:4
    mom{b}=sdpvar(1,L);
    G{b}=reshape(mom{b}*const_mom, mA*mC,mA*mC);
    
end

%positivity and normalization

norma=0;
%find position of identity operator in A and C lists
id_a= find_operator(Seq.id, list_A);
id_c= find_operator(Seq.id, list_C);
v_id=tensor(ket(id_a,mA),ket(id_c,mC));
for b=1:4
    const=const+[G{b}>=0];    
    norma= norma+v_id'*G{b}*v_id;
end
const = const+[norma==1];

%sum all momenta and impose self-PPT constraint
mom_tot=sparse(1,L);
     
for b=1:4
    mom_tot=mom_tot+mom{b};
end
const = const+[mom_tot*const_PPT==0];
%const_PPT
%create objective function
for xm=0:3
    if xm==0
        k_a=id_a;
    else
        k_a = find_operator(Seq.meas(xm),list_A);
    end
end
for zm=0:3
    if zm==0
        k_c=id_c;
    else
        k_c = find_operator(Seq.meas(zm),list_C);
    end
end
obj=0;
for b=1:4
    for xm=0:3
        for zm=0:3 %JB&AB 6->3
            %find the positions of Alice and Bob's measurement operators
            if xm==0
                k_a=id_a;
            else
                k_a = find_operator(Seq.meas(xm),list_A);
            end
            if zm==0
                k_c=id_c;
            else
                k_c = find_operator(Seq.meas(zm),list_C);
            end
            %update the objective function
            obj= obj + G{b}(1,(k_a-1)*mC+k_c)*Bell(xm+1, b,zm+1);
        end
    end
end


%maximize objective function
ops= sdpsettings('solver', 'mosek');
optimize(const, -obj, ops);
sol=double(obj);


end

function index=find_operator(ope, lista)
%returns the index of the operator ope in list lista

index=-1;
for pos=1:length(lista)
    if ope==lista(pos)
        index=pos;
    end
end

end




==> anc/optim_real3x4.m <==
function sol=optim_real3x4(Bell, nA, nC, const_mom, const_PPT)
%maximizes the violation of a tripartite Bell inequality, under the assumption that
%the second party has just one measurement setting, and that the three
%parties are in the SWAP correlation scenario, with real states and
%measurements

%const_mom is a matrix such that reshape(x*const_mom,mA*mC,mA*mC) is in the
%span of moment matrices of size m_A\times m_C, with
list_A=all_seq(nA, 3);
list_C=all_seq(nC, 4); %JB&AB  6->4
mA=length(list_A);
mC=length(list_C);

%we assume that Alice (Charlie) has three (four) dichotomic measurements.
%Bob has a four-outcome measurement b=1,2,3,4.

%nA, nC denote the order or the NPA relaxation on Alice's and Charlie's
%systems

%notation of Bell functional: B(x+1, b,z+1) is the coefficient that goes
%with operator E_{0|x}F_{b}G_{0|y}. E_{0|0}=F_{0|0}=1

%number of variables in each moment matrix
L=size(const_mom,1);
const =[];
%const_mom
%build moment matrices G{b} for the four outcomes
for b=1:4
    mom{b}=sdpvar(1,L);
    G{b}=reshape(mom{b}*const_mom, mA*mC,mA*mC);
    
end

%positivity and normalization

norma=0;
%find position of identity operator in A and C lists
id_a= find_operator(Seq.id, list_A);
id_c= find_operator(Seq.id, list_C);
v_id=tensor(ket(id_a,mA),ket(id_c,mC));
for b=1:4
    const=const+[G{b}>=0];   
    norma= norma+v_id'*G{b}*v_id;
end
const = const+[norma==1];

%sum all momenta and impose self-PPT constraint
mom_tot=sparse(1,L);

for b=1:4
    mom_tot=mom_tot+mom{b};
end
const = const+[mom_tot*const_PPT==0];
%const_PPT
%create objective function
for xm=0:3
    if xm==0
        k_a=id_a;
    else
        k_a = find_operator(Seq.meas(xm),list_A);
    end
end
for zm=0:4
    if zm==0
        k_c=id_c;
    else
        k_c = find_operator(Seq.meas(zm),list_C);
    end
end
obj=0;
for b=1:4
    for xm=0:3
        for zm=0:4 %JB&AB 6->4
            %find the positions of Alice and Bob's measurement operators
            if xm==0
                k_a=id_a;
            else
                k_a = find_operator(Seq.meas(xm),list_A);
            end
            if zm==0
                k_c=id_c;
            else
                k_c = find_operator(Seq.meas(zm),list_C);
            end
            %update the objective function
            obj= obj + G{b}(1,(k_a-1)*mC+k_c)*Bell(xm+1, b,zm+1);
        end
    end
end


%maximize objective function
ops= sdpsettings('solver', 'mosek');
optimize(const, -obj, ops);
sol=double(obj);

end

function index=find_operator(ope, lista)
%returns the index of the operator ope in list lista

index=-1;
for pos=1:length(lista)
    if ope==lista(pos)
        index=pos;
    end
end

end




==> anc/partialTranspose.m <==
function rhoT = partialTranspose(rho, indices, dims)
%number of systems
n = length(dims);

rhoT = sparse(prod(dims), prod(dims));

dimsT=dims(indices);
for num1=1:prod(dimsT)
    v1 = allNumbers(num1, dimsT);
    for num2 = 1:prod(dimsT)
        v2 = allNumbers(num2, dimsT);
        ope = 1;
        for k=1:n
            if ismember(k,indices)
               [aux, pos] = ismember(k,indices);
               ope = tensor(ope, ket(v1(pos), dims(k))*bra(v2(pos), dims(k)));
            else
                ope = tensor(ope, eye(dims(k)));
            end
        end
        rhoT = rhoT + ope*rho*ope;
    end
        
    
    
end

end


==> anc/prob_complex3x3.m <==
function val=prob_complex3x3(e11,e12,e13,e21,e22,e23,e31,e32,e33)
%sanity check!
%it generates the probabilities obtained when Alice-Bob and Alice-Charlie are
%distributed a pair of MES, Bob measures in the Bell basis; Alice, on the
%XYZ basis; and Charlie; in the E_{ij} basis

Bell=Bell3x3(e11,e12,e13,e21,e22,e23,e31,e32,e33); %JB&AB generalized_3CHSH-> Bell3x3

%Pauli matrices
X=[0,1;1,0];
Y=[0,-i;i,0];
Z=[1,0;0,-1];


%Alice's measurements JB&AB
A{1}=eye(2);
A{2}=(eye(2)-X)/2;
A{3}=(eye(2)-Y)/2;
A{4}=(eye(2)-Z)/2;

%Charlie's measurements JB&AB
C{1}=eye(2);
C{2}=(eye(2)+(e11*X+e21*Y+e31*Z)/sqrt(e11*e11+e21*e21+e31*e31))/2;
C{3}=(eye(2)+(e12*X+e22*Y+e32*Z)/sqrt(e12*e12+e22*e22+e32*e32))/2;
C{4}=(eye(2)+(e13*X+e23*Y+e33*Z)/sqrt(e13*e13+e23*e23+e33*e33))/2;


%Bob's measurements
k0=ket(1,2);
k1=ket(2,2);
phi=(tensor(k0,k1)-tensor(k1,k0))/sqrt(2);

for b=1:4
    if b==4
        v=phi;
    elseif b==3
        v=(tensor(k0,k1)+tensor(k1,k0))/sqrt(2);
    elseif b==2
        v=(tensor(k0,k0)+tensor(k1,k1))/sqrt(2);
    elseif b==1
        v=(tensor(k0,k0)-tensor(k1,k1))/sqrt(2);
    end
    B{b}=v*v';
end


%distribution
rho=phi*phi';
prob=zeros(4,4,4);
val=0;
for b=1:4
    for x=1:4
        for z=1:4 %JB%AB 7->4
            prob(x,b,z)=trace(tensor(rho,rho)*tensor(A{x},B{b},C{z}));
            val=val+prob(x,b,z)*Bell(x,b,z);
        end
    end    
end




end

==> anc/prob_complex3x4.m <==
function val=prob_complex3x4(aa,bb,cc)
%sanity check!
%it generates the probabilities obtained when Alice-Bob and Alice-Charlie are
%distributed a pair of MES, Bob measures in the Bell basis; Alice, on the
%XYZ basis; and Charlie; in the E_{ij} basis
%and uses them to evaluate the 3CHSH Bell inequality

%weighted 3CHSH Bell functional (dubbed T in the article)
Bell=Bell3x4(aa,bb,cc); %JB&AB generalized_3CHSH-> Bell3x4

%Pauli matrices
X=[0,1;1,0];
Y=[0,-i;i,0];
Z=[1,0;0,-1];


%Alice's measurements JB&AB
A{1}=eye(2);
A{2}=(eye(2)-X)/2;
A{3}=(eye(2)-Y)/2;
A{4}=(eye(2)-Z)/2;

%Charlie's measurements JB&AB
C{1}=eye(2);
C{2}=(eye(2)+aa*X+bb*Y+cc*Z)/2;
C{3}=(eye(2)+cc*X+aa*Y+bb*Z)/2;
C{4}=(eye(2)+bb*X+cc*Y+aa*Z)/2;
C{5}=(eye(2)+(X+Y+Z)/sqrt(3))/2;


%Bob's measurements
k0=ket(1,2);
k1=ket(2,2);
phi=(tensor(k0,k1)-tensor(k1,k0))/sqrt(2);

for b=1:4
    if b==4
        v=phi;
    elseif b==3
        v=(tensor(k0,k1)+tensor(k1,k0))/sqrt(2);
    elseif b==2
        v=(tensor(k0,k0)+tensor(k1,k1))/sqrt(2);
    elseif b==1
        v=(tensor(k0,k0)-tensor(k1,k1))/sqrt(2);
    end
    B{b}=v*v';
end


%distribution
rho=phi*phi';
prob=zeros(4,4,7);
val=0;
for b=1:4    
    for x=1:4
        for z=1:5 %JB%AB 7->5
            prob(x,b,z)=trace(tensor(rho,rho)*tensor(A{x},B{b},C{z}));
            val=val+prob(x,b,z)*Bell(x,b,z);
        end
    end
    
end




end

==> anc/proj.m <==
function v=proj(k,d)
%generates the projector |k><k| in B(C^d)

v=ket(k,d)*bra(k,d);


end


==> anc/prove_theorem3x3.m <==
 function prove_theorem3x3
%first, it solves an SDP to bound the maximum value of the Bell functional \mathscr{T}
%under real quantum physics and outputs the final result
%relaxation orders (i.e., monomial degrees)
%the greater, the better the upper bound
nA=2;
nC=2;
%create moment matrix constraints
C_mom=gen_const_moment3x3n(nA, nC);

%create self-PT constraints 
C_PPT=gen_PPT_const3x3(C_mom,nA,nC);
%solve SDP
%JB%AB the optimal values found by a numerical search
e11=3;
e12=-5.009;
e13=-4.99;
e21=-5.01;
e22=2.6;
e23=-5.09;
e31=-5.11;
e32=-5;
e33=3;

%JB&AB generalized_3CHSH -> Bell3x3
sol=optim_real3x3(Bell3x3(e11,e12,e13,e21,e22,e23,e31,e32,e33), nA, nC, C_mom, C_PPT)


%display result
disp("Distributions $P$ admitting a real quantum representation in the SWAP scenario satisfy $\mathscr{T}(P)\leq "+num2str(sol)+"$.");


%Next, it computes the value of \mathscr{T}(\bar{P}) as a sanity check
val=prob_complex3x3(e11,e12,e13,e21,e22,e23,e31,e32,e33);
disp("The distribution $\bar{P}$ satisfies $\mathscr{T}(\bar{P})="+num2str(val)+"$.");


end

==> anc/prove_theorem3x4.m <==
 function prove_theorem3x4
%first, it solves an SDP to bound the maximum value of the Bell functional \mathscr{T}
%under real quantum physics and outputs the final result

%relaxation orders (i.e., monomial degrees)
%the greater, the better the upper bound
nA=2;
nC=2;
%create moment matrix constraints
C_mom=gen_const_moment3x4(nA, nC);

%create self-PT constraints 
C_PPT=gen_PPT_const3x4(C_mom,nA,nC);
%solve SDP
aa=-1/sqrt(3);
bb=1/sqrt(3);
cc=1/sqrt(3);

sol=optim_real3x4(Bell3x4(aa,bb,cc), nA, nC, C_mom, C_PPT) 
%JB&AB generalized_3CHSH -> Bell3x4
%display result
disp("Distributions $P$ admitting a real quantum representation in the SWAP scenario satisfy $\mathscr{T}(P)\leq "+num2str(sol)+"$.");


%Next, it computes the value of \mathscr{T}(\bar{P}) as a sanity check
val=prob_complex3x4(aa,bb,cc);
disp("The distribution $\bar{P}$ satisfies $\mathscr{T}(\bar{P})="+num2str(val)+"$.");


end

==> anc/remove_duplicates.m <==
function B=remove_duplicates(A)
%given a vector of class instances, it returns another vector with the
%duplicates removed

B =remove_dup_pos(1, A);


end


function B=remove_single(ele, A)
%removes all occurrences of element ele in A
B = [];
for k =1:length(A)
    if not(ele==A(k))
        B = [B,A(k)];
    end
end

end

function B=remove_dup_pos(pos, A)
%removes all duplicates of A from position pos downwards
if pos >= length(A)
    B=A;
else
    %removes duplicates of element in position pos and call the function
    %again
    newA = [A(1:pos), remove_single(A(pos), A(pos+1:length(A)))];
    B = remove_dup_pos(pos+1, newA);
end

end


==> anc/tarea.m <==
function tarea
%first, it solves an SDP to bound the maximum value of the Bell functional Z
%under real quantum physics and outputs the final result

%relaxation orders (i.e., monomial degrees)
%the greater, the better the upper bound
nA=2;
nC=2;
%create moment matrix constraints
load('C_mom.mat');

%create self-PT constraints 
load('C_PPT.mat');
%solve SDP
sol=optim_real_3_outcomes(generalized_3CHSH, nA, nC, C_mom, C_PPT, 1/2)


end

==> anc/tensor.m <==
function A=tensor(varargin)
%computes the tensor product of the input
A=1;
for k=1:nargin
    A=kron(A,varargin{k});
end

end
